$\mathcal{N}=1$ S-fold spectroscopy

We analyse the spectrum of Kaluza-Klein excitations above three distinct families of ${\cal N}=1$ AdS$_4$ solutions of type IIB supergravity of typically non-geometric, S-fold type that have been recently found. For all three families, we provide the complete algebraic structure of their spectra, including the content of OSp$(4|1)$ multiplets at all Kaluza-Klein levels and their charges under the residual symmetry groups. We also provide extensive results for the multiplet dimensions using new methods derived from exceptional field theory, including complete, analytic results for one of the families. All three spectra show periodicity in the moduli that label the corresponding family of solutions. Finally, the compactness of these moduli is verified in some cases at the level of the fully-fledged type IIB uplifted solutions.

==> SummaryKKSpectra/KKSpectrum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14974,        366]
NotebookOptionsPosition[     12780,        324]
NotebookOutlinePosition[     13152,        340]
CellTagsIndexPosition[     13109,        337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["KK Spectrum", "Title",
 CellChangeTimes->{{3.839865927747241*^9, 3.8398659316431427`*^9}, {
  3.83986599713619*^9, 
  3.8398659989353237`*^9}},ExpressionUUID->"b930469e-b3c2-410d-9d14-\
3737353dfd69"],

Cell[CellGroupData[{

Cell["U(1) family containing SO(3) enhancements", "Subsection",
 CellChangeTimes->{{3.861088907718873*^9, 3.8610889188939533`*^9}, {
  3.8611756158490753`*^9, 3.86117561844143*^9}, {3.863676202275567*^9, 
  3.863676205905921*^9}},ExpressionUUID->"9f44621d-1bbc-464e-b287-\
a947739c41b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<KKSpectrum_FamilySO3.wl\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.835098013101695*^9, 3.835098021318108*^9}, 
   3.8610888336833057`*^9, {3.861158838936903*^9, 3.861158840104164*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"dcc3b56e-94c5-4e7a-886d-353546bb51c2"],

Cell[TextData[{
 "The function KKSpecSO3 in this file shows the Kaluza-Klein spectrum \
organised in OSp(4|1) supermultiplets at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "5"], "x", " ", 
    SuperscriptBox["S", "1"]}], TraditionalForm]],ExpressionUUID->
  "b3c02f03-06d2-45cf-9075-301ee53a3d51"],
 " level (l, n), at the location ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "3fd3b7cb-28de-4021-ab33-0cbf2ab25011"],
 ", for the U(1)-invariant family with SO(3) enhancement at specific points.\n\
\nThe syntax for this function is\n        KKSpecSO3[\[Chi], l, n], \nand the \
ranges of parameters,\n        0.01\[LessEqual] ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "e5c2d03e-063d-4f2a-8f83-db057817ecc6"],
 " \[LessEqual]1, with \[CapitalDelta](",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "1b70bc85-da42-4f64-a4ed-cc72c366d855"],
 ")=0.01,\n        l \[Element] {0, 1, 2, 3},\n        n \[Element] {-3, -2, \
-1, 0, 1, 2, 3}.\n        \nThe outputs are given as MULT[",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "0d273b35-2849-46da-9726-4823143af12a"],
 ", deg], with\n        MULT \[Element] {(M)GRAV, GINO, VEC, CHIRAL},\n       \
 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "1b01e8c2-7ca4-4e97-be4f-e0865ee7aa30"],
 ": the conformal dimension of the N=1 superconformal primary given with 6 \
figures,\n        deg: the total degeneracy of the multiplet.\n        \n\
N.B.: Massless vectors always appear accompanied with a chiral such that\n    \
    VEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "0957c4de-95c6-40f5-897e-80ff8b8cd767"],
 "] = MVEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "7fb3d11c-615b-499b-a885-4853eca50865"],
 "]+CHIRAL[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "8d3c3739-0241-40e4-a213-f78db81a8479"],
 "].\nWe denote these combinations simply by VEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "58a6b34d-10eb-4457-b33b-b6a5e507924c"],
 "] here, and study their presence in the main text."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3XRkwfl7k944yv2JfAaiFz9TVr0PpP22/FMH0Xv2
LdID0X9enwDTFwpe/PoLpFOKUv+A6FjjjK31k984Ok37CKb5Qp/tAtETpvhe
ANHvRDVbv81+4xj0+R2YljNiqi6e88YxOWgfmO6IrngxBUjbzN8Apgs49pRM
BdKsnb9LQfT7VYeKn8574xiiFlgGouMcKldzLQa663ArmJ7l3OZZeOSNo+js
TjD9adFOfxDdu90qACyuNT8ERNsd/FINoqW98rtA9KrrWVNAdJ31mhkguiVD
Zh6IFljC9wFEP1gS/BVEv8l6P/U7kNb4xTwNRDck/xbbc/SN44G8L+IgukZ7
xayEk28c3Sd4LwbRG4oP7gTR89Trd4FoFee3LVlAeuvyH2AaAB0M0ys=
  
  "],ExpressionUUID->"5f9c50ba-b99d-41eb-a47f-6adb9f6ce7fa"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{{3.835098060525769*^9, 3.835098061725253*^9}, {
  3.835098268274798*^9, 
  3.835098269135092*^9}},ExpressionUUID->"47f65dbe-bf01-48c3-930d-\
78de117cc8ff"],

Cell[BoxData[
 RowBox[{"KKSpecSO3", "[", 
  RowBox[{"0.1", ",", "4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350978049549837`*^9, 3.835097808851802*^9}, {
  3.8350979451361713`*^9, 3.835097950132716*^9}, {3.835429059722844*^9, 
  3.83542906766413*^9}, {3.861089257989616*^9, 3.8610892856591263`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8b41de15-b2d5-4d56-869c-84458e45ed58"],

Cell[BoxData[
 RowBox[{"KKSpecSO3", "[", 
  RowBox[{"0.1", ",", "1", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.835097819635015*^9, 3.835097826843943*^9}, {
  3.861089259759511*^9, 3.861089288255107*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"15cb4d55-b72a-425e-acfc-f747abb4e107"],

Cell[BoxData[
 RowBox[{"KKSpecSO3", "[", 
  RowBox[{"1.111", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350973262695436`*^9, 3.835097332360579*^9}, 
   3.835097404940578*^9, {3.835097743247032*^9, 3.835097743371933*^9}, 
   3.8610892619665613`*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"8c42aa0d-7c70-48db-8c83-92b8d2bb0dc0"],

Cell[BoxData[
 RowBox[{"KKSpecSO3", "[", 
  RowBox[{".5", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.835163187439872*^9, 3.835163218532914*^9}, {
   3.8354287625992537`*^9, 3.8354288330441513`*^9}, 3.861089263539551*^9, {
   3.861089304425102*^9, 3.86108930680737*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"82ef45b0-dae7-48ff-a0df-6991b3184f04"],

Cell[BoxData[
 RowBox[{"KKSpecSO3", "[", 
  RowBox[{"1", ",", "3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{
  3.835429035176054*^9, {3.835429088530674*^9, 3.8354290886643677`*^9}, {
   3.840190579770431*^9, 3.840190609936056*^9}, {3.84019222822301*^9, 
   3.840192236821004*^9}, {3.861089328814114*^9, 3.861089342959947*^9}, {
   3.861089742859169*^9, 3.861089748243597*^9}, {3.861766371008437*^9, 
   3.8617663712917757`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"695f8960-3a6b-4ffc-9f68-3b3579a6540e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["U(1) family with no further enhancements", "Subsection",
 CellChangeTimes->{{3.861088907718873*^9, 3.8610889188939533`*^9}, {
   3.8610900494431887`*^9, 3.861090053237403*^9}, {3.86117562327353*^9, 
   3.861175632081664*^9}, 
   3.863676244307889*^9},ExpressionUUID->"927bfe87-0d12-4c67-934e-\
eb12905a9ad2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<KKSpectrum_FamilyU1.wl\>\""}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.835098013101695*^9, 3.835098021318108*^9}, 
   3.8610888336833057`*^9, {3.861090225394661*^9, 3.861090225708274*^9}, 
   3.861158850112277*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"e29050d9-5a94-4e51-8006-8a839b44ac4a"],

Cell[TextData[{
 "The function KKSpecU1 in this file shows the Kaluza-Klein spectrum \
organised in OSp(4|1) supermultiplets at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["S", "5"], "x", " ", 
    SuperscriptBox["S", "1"]}], TraditionalForm]],ExpressionUUID->
  "d7c40cd9-0721-48ff-a977-50fabd1e74f5"],
 " level (l, n), at the location ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "d72187de-c575-4908-b80b-ea47f411c30a"],
 ", for the U(1)-invariant family with no symmetry enhancements.\n\nThe \
syntax for this function is\n        KKSpecU1[\[Chi], l, n], \nand the ranges \
of parameters,\n        0.01\[LessEqual] ",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "b554daa3-fc33-49fe-bd35-c10fb57b32ed"],
 " \[LessEqual]1, with \[CapitalDelta](",
 Cell[BoxData[
  FormBox["\[Chi]", TraditionalForm]],ExpressionUUID->
  "37b8218f-1f26-4c1f-b790-bb3006ac49ca"],
 ")=0.01,\n        l \[Element] {0, 1, 2, 3},\n        n \[Element] {-3, -2, \
-1, 0, 1, 2, 3}.\n        \nThe outputs are given as MULT[",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "befbb72e-d2f2-462e-8cc4-1b95067a73ef"],
 ", deg], with\n        MULT \[Element] {(M)GRAV, GINO, VEC, CHIRAL},\n       \
 ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "0"], TraditionalForm]],ExpressionUUID->
  "cfaeca70-ebce-485a-bf6a-c8c1dd09a7d7"],
 ": the conformal dimension of the N=1 superconformal primary given with 6 \
figures,\n        deg: the total degeneracy of the multiplet.\n        \n\
N.B.: Massless vectors always appear accompanied with a chiral such that\n    \
    VEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "4c06af1f-8bc6-40c8-9705-7592af451cd9"],
 "] = MVEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "026c6d6d-29c0-4c5c-9d1c-3ffe32951b4a"],
 "]+CHIRAL[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "2"}], TraditionalForm]],ExpressionUUID->
  "2db0a35b-b7f3-4187-924b-af8ee510077b"],
 "].\nWe denote these combinations simply by VEC[",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["E", "0"], "=", "1.5"}], TraditionalForm]],ExpressionUUID->
  "13f65062-127c-4574-a142-701a40d10e45"],
 "] here, and study their presence in the main text."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3XRkwfl7k944yv2JfAaiFz9TVr0PpP22/FMH0Xv2
LdID0X9enwDTFwpe/PoLpFOKUv+A6FjjjK31k984Ok37CKb5Qp/tAtETpvhe
ANHvRDVbv81+4xj0+R2YljNiqi6e88YxOWgfmO6IrngxBUjbzN8Apgs49pRM
BdKsnb9LQfT7VYeKn8574xiiFlgGouMcKldzLQa663ArmJ7l3OZZeOSNo+js
TjD9adFOfxDdu90qACyuNT8ERNsd/FINoqW98rtA9KrrWVNAdJ31mhkguiVD
Zh6IDni09RuI1lt4+SeIviS3q+c7kJ479wuYbuhjltpz9I3joT0bwHTBtsVr
Ek6+cVyisn4ziD5tfWE/iP4evvgQiN5Zy9CVBaSNjguCaQCQQNQI
  
  "],ExpressionUUID->"47c1874e-ae41-4936-8f54-ee2f80251517"],

Cell[CellGroupData[{

Cell["Examples", "Subsubsection",
 CellChangeTimes->{{3.835098060525769*^9, 3.835098061725253*^9}, {
  3.835098268274798*^9, 
  3.835098269135092*^9}},ExpressionUUID->"16239d48-28ad-420f-842f-\
d5706144ecfe"],

Cell[BoxData[
 RowBox[{"KKSpecU1", "[", 
  RowBox[{"0.1", ",", "4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350978049549837`*^9, 3.835097808851802*^9}, {
  3.8350979451361713`*^9, 3.835097950132716*^9}, {3.835429059722844*^9, 
  3.83542906766413*^9}, {3.861089257989616*^9, 3.8610892856591263`*^9}, {
  3.86109026858176*^9, 3.861090270002761*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"a7015c43-33fb-49be-822e-bc4ba6b3eda4"],

Cell[BoxData[
 RowBox[{"KKSpecU1", "[", 
  RowBox[{"0.1", ",", "1", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.835097819635015*^9, 3.835097826843943*^9}, {
  3.861089259759511*^9, 3.861089288255107*^9}, {3.861090275180722*^9, 
  3.861090275779891*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"a155631f-fd8b-495f-98dd-b4ef07e42262"],

Cell[BoxData[
 RowBox[{"KKSpecU1", "[", 
  RowBox[{"1.111", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.8350973262695436`*^9, 3.835097332360579*^9}, 
   3.835097404940578*^9, {3.835097743247032*^9, 3.835097743371933*^9}, 
   3.8610892619665613`*^9, {3.861090278705139*^9, 3.861090279274835*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"e40c885d-a0b9-4c39-ad31-d8f828e12fd4"],

Cell[BoxData[
 RowBox[{"KKSpecU1", "[", 
  RowBox[{".5", ",", "1", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.835163187439872*^9, 3.835163218532914*^9}, {
   3.8354287625992537`*^9, 3.8354288330441513`*^9}, 3.861089263539551*^9, {
   3.861089304425102*^9, 3.86108930680737*^9}, {3.8610902818545227`*^9, 
   3.861090282439049*^9}, {3.861363842150488*^9, 3.86136386886368*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"b3e4e302-4f6c-490a-b48e-b90231da68d4"],

Cell[BoxData[
 RowBox[{"KKSpecU1", "[", 
  RowBox[{"1", ",", "0", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{
  3.835429035176054*^9, {3.835429088530674*^9, 3.8354290886643677`*^9}, {
   3.840190579770431*^9, 3.840190609936056*^9}, {3.84019222822301*^9, 
   3.840192236821004*^9}, {3.861089328814114*^9, 3.861089342959947*^9}, {
   3.861089742859169*^9, 3.861089748243597*^9}, {3.861090284255168*^9, 
   3.861090284855413*^9}},ExpressionUUID->"b0deda9d-c9a5-46f1-b406-\
e5024688d757"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 681},
WindowMargins->{{1506, Automatic}, {-59, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"12.0 para Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 206, 4, 146, "Title",ExpressionUUID->"b930469e-b3c2-410d-9d14-3737353dfd69"],
Cell[CellGroupData[{
Cell[811, 30, 287, 4, 81, "Subsection",ExpressionUUID->"9f44621d-1bbc-464e-b287-a947739c41b8"],
Cell[1101, 36, 393, 8, 66, "Input",ExpressionUUID->"dcc3b56e-94c5-4e7a-886d-353546bb51c2"],
Cell[1497, 46, 2977, 73, 647, "Text",ExpressionUUID->"5f9c50ba-b99d-41eb-a47f-6adb9f6ce7fa"],
Cell[CellGroupData[{
Cell[4499, 123, 208, 4, 67, "Subsubsection",ExpressionUUID->"47f65dbe-bf01-48c3-930d-78de117cc8ff"],
Cell[4710, 129, 390, 6, 46, "Input",ExpressionUUID->"8b41de15-b2d5-4d56-869c-84458e45ed58"],
Cell[5103, 137, 290, 5, 46, "Input",ExpressionUUID->"15cb4d55-b72a-425e-acfc-f747abb4e107"],
Cell[5396, 144, 345, 6, 46, "Input",ExpressionUUID->"8c42aa0d-7c70-48db-8c83-92b8d2bb0dc0"],
Cell[5744, 152, 366, 6, 46, "Input",ExpressionUUID->"82ef45b0-dae7-48ff-a0df-6991b3184f04"],
Cell[6113, 160, 513, 9, 46, "Input",ExpressionUUID->"695f8960-3a6b-4ffc-9f68-3b3579a6540e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[6675, 175, 314, 5, 55, "Subsection",ExpressionUUID->"927bfe87-0d12-4c67-934e-eb12905a9ad2"],
Cell[6992, 182, 419, 9, 66, "Input",ExpressionUUID->"e29050d9-5a94-4e51-8006-8a839b44ac4a"],
Cell[7414, 193, 2959, 73, 647, "Text",ExpressionUUID->"47c1874e-ae41-4936-8f54-ee2f80251517"],
Cell[CellGroupData[{
Cell[10398, 270, 208, 4, 67, "Subsubsection",ExpressionUUID->"16239d48-28ad-420f-842f-d5706144ecfe"],
Cell[10609, 276, 438, 7, 46, "Input",ExpressionUUID->"a7015c43-33fb-49be-822e-bc4ba6b3eda4"],
Cell[11050, 285, 339, 6, 46, "Input",ExpressionUUID->"a155631f-fd8b-495f-98dd-b4ef07e42262"],
Cell[11392, 293, 391, 6, 46, "Input",ExpressionUUID->"e40c885d-a0b9-4c39-ad31-d8f828e12fd4"],
Cell[11786, 301, 462, 7, 46, "Input",ExpressionUUID->"b3e4e302-4f6c-490a-b48e-b90231da68d4"],
Cell[12251, 310, 489, 9, 46, "Input",ExpressionUUID->"b0deda9d-c9a5-46f1-b406-e5024688d757"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


